Rarefied gas flow past a liquid droplet: interplay between internal and external flows

Experimental and theoretical studies on millimetre-sized droplets suggest that at low Reynolds number the difference between the drag force on a circulating water droplet and that on a rigid sphere is very small (less than 1 %) (LeClair et al., J. Atmos. Sci., vol. 29, 1972, pp. 728-740). While the drag force on a spherical liquid droplet at high viscosity ratios (of the liquid to the gas), is approximately the same as that on a rigid sphere of the same size, the other quantities of interest (e.g. the temperature) in the case of a rarefied gas flow over a liquid droplet differ from the same quantities in the case of a rarefied gas flow over a rigid sphere. The goal of this article is to study the effects of internal motion within a spherical microdroplet/nanodroplet -- such that its diameter is comparable to the mean free path of the surrounding gas -- on the drag force and its overall dynamics. To this end, the problem of a slow rarefied gas flowing over an incompressible liquid droplet is investigated analytically by considering the internal motion of the liquid inside the droplet and also by accounting for kinetic effects in the gas. Detailed results for different values of the Knudsen number, the ratio of the thermal conductivities and the ratio of viscosities are presented for the pressure and temperature profiles inside and outside the liquid droplet. The results for the drag force obtained in the present work are in good agreement with the theoretical and experimental results existing in the literature.

==> graphics.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     57452,       1190]
NotebookOptionsPosition[     56702,       1169]
NotebookOutlinePosition[     57039,       1184]
CellTagsIndexPosition[     56996,       1181]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Needs", "[", "\"\<PacletManager`\>\"", "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"PacletInstall", "[", "\"\<~/MaTeX-1.7.4.paclet\>\"", "]"}], 
   "*)"}]}], "\n", 
 RowBox[{"<<", "MaTeX`"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SetOptions", "[", 
    RowBox[{"MaTeX", ",", 
     RowBox[{"\"\<Preamble\>\"", "\[Rule]", 
      RowBox[{"{", "\"\<\\\\usepackage{xcolor,txfonts}\>\"", "}"}]}]}], "]"}],
    ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{"Plot", ",", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"FrameStyle", "\[Rule]", "BlackFrame"}], ","}], "*)"}], 
      RowBox[{"AspectRatio", "\[Rule]", "0.7"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"Axes", "\[Rule]", " ", "None"}], ",", 
      RowBox[{"FrameStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"{", 
         RowBox[{"BlackFrame", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Latin Modern Roman\>\""}], 
          ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "}"}], "]"}]}]}], "]"}], 
    ";"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.749576080805818*^9, 3.749576089832165*^9}, 
   3.7495813652970057`*^9, {3.749614657455627*^9, 3.7496146583022013`*^9}, {
   3.749709890443903*^9, 3.749709956348274*^9}, {3.7497100145788527`*^9, 
   3.7497100157990627`*^9}, {3.749711782041313*^9, 3.7497118204037533`*^9}, {
   3.749711857189098*^9, 3.749711862277131*^9}, 3.749711996960208*^9, {
   3.749712233999503*^9, 3.7497122359764633`*^9}, {3.749926177593128*^9, 
   3.749926177792787*^9}, {3.749927205850149*^9, 3.7499272065266743`*^9}, 
   3.7499272541742067`*^9, {3.765527744918214*^9, 3.765527756320314*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"d9fa1174-7769-4c35-8773-8e79896c9cf8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"point", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "5"}], ",", "y"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "4"}], ",", "y"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "1"}], ",", 
         RowBox[{"3", "-", "1"}], ",", "1"}], "}"}]}], "]"}]}], ";"}], "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"point", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "3"}], ",", "y"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "y"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{"-", "1.5"}], ",", "1.5", ",", "0.75"}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Graphics", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
          RowBox[{"Polygon", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "3"}], ",", 
                RowBox[{"-", "2"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"2.5", ",", 
                RowBox[{"-", "2"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"2.5", ",", "2"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "3"}], ",", "2"}], "}"}]}], "}"}], ",", 
            RowBox[{"VertexColors", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"White", ",", "White", ",", "White", ",", "White"}], 
              "}"}]}]}], "]"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"EdgeForm", "[", "Blue", "]"}], ",", 
          RowBox[{"Opacity", "[", "0.2", "]"}], ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1.5", ",", "1.5"}], "}"}]}], "]"}]}], "}"}], "]"}], ",",
        "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"{", 
         RowBox[{"Dashed", ",", 
          RowBox[{"Circle", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.25", ",", "1.5"}], "}"}]}], "]"}]}], "}"}], "]"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Graphics", "[", 
          RowBox[{"{", 
           RowBox[{"Dashed", ",", 
            RowBox[{"Circle", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0.8", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0.2", ",", "1.25"}], "}"}]}], "]"}]}], "}"}], "]"}], 
         ","}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Arrowheads", "[", "0.03", "]"}], ",", 
          RowBox[{"Arrow", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2.5", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], 
        "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Arrowheads", "[", "0.03", "]"}], ",", 
          RowBox[{"Arrow", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "2.5"}], "}"}]}], "}"}], "]"}]}], "}"}], 
        "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Arrowheads", "[", "0.03", "]"}], ",", 
          RowBox[{"Arrow", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1.5"}], ",", 
               RowBox[{"-", "1.5"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Arrowheads", "[", "0.02", "]"}], ",", "Red", ",", 
          RowBox[{"Arrow", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0.7", ",", "0.82"}], "}"}]}], "}"}], "]"}]}], "}"}], 
        "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Graphics", "[", 
          RowBox[{"{", 
           RowBox[{"Dashed", ",", 
            RowBox[{"Line", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"2", 
                RowBox[{"{", 
                 RowBox[{"0.7", ",", "1.1"}], "}"}]}]}], "}"}], "]"}]}], 
           "}"}], "]"}], ","}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"{", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"0.82", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.25"}], ",", "1"}], "}"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"0.7", ",", "0.82"}], "}"}]}], "}"}], "]"}], "}"}], 
        "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Graphics", "[", 
          RowBox[{"{", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"2.3", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "0.15"}], ",", "1.1"}], "}"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}]}], "}"}], "]"}], "}"}], "]"}], 
         ","}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"{", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"2", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.25"}], ",", "1"}], "}"}]}]}], "}"}], "]"}], 
         "}"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Circle", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", "0.45", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"1.1", 
               RowBox[{"\[Pi]", "/", "4"}]}]}], "}"}]}], "]"}]}], "}"}], 
        "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Style", "[", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<x\>\"", ",", 
             RowBox[{"Magnification", "\[Rule]", "3"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.15"}], ",", "2.43"}], "}"}]}], "]"}], "]"}], 
        "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Style", "[", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<y\>\"", ",", 
             RowBox[{"Magnification", "\[Rule]", "3"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1.5"}], ",", 
             RowBox[{"-", "1.2"}]}], "}"}]}], "]"}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Style", "[", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<z\>\"", ",", 
             RowBox[{"Magnification", "\[Rule]", "3"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"2.44", ",", 
             RowBox[{"-", "0.15"}]}], "}"}]}], "]"}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Style", "[", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<\\\\color{red}\\\\theta\>\"", ",", 
             RowBox[{"Magnification", "\[Rule]", "3"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.55", ",", "0.25"}], "}"}]}], "]"}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Style", "[", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<\\\\color{red}r\>\"", ",", 
             RowBox[{"Magnification", "\[Rule]", "3"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.35", ",", "0.55"}], "}"}]}], "]"}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Graphics", "[", 
          RowBox[{"Style", "[", 
           RowBox[{"Inset", "[", 
            RowBox[{
             RowBox[{"MaTeX", "[", 
              RowBox[{"\"\<\\\\color{red}\\\\phi\>\"", ",", 
               RowBox[{"Magnification", "\[Rule]", "2"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.22"}], ",", "1.35"}], "}"}]}], "]"}], "]"}], 
          "]"}], ","}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Style", "[", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<\\\\color{red}\\\\phi\>\"", ",", 
             RowBox[{"Magnification", "\[Rule]", "3"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.08"}], ",", "0.67"}], "}"}]}], "]"}], "]"}], 
        "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Graphics", "[", 
          RowBox[{"{", 
           RowBox[{"Blue", ",", 
            RowBox[{"Arrow", "[", 
             RowBox[{"{", 
              RowBox[{
              "point", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
               "}"}], "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "point", "]"}]}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Style", "[", 
         RowBox[{"Inset", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{"\"\<u_0\>\"", ",", 
             RowBox[{"Magnification", "\[Rule]", "3"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2.5"}], ",", "1.8"}], "}"}]}], "]"}], "]"}], "]"}],
        ",", "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Circle", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{
             FractionBox["1", "2.6"], 
             RowBox[{"{", 
              RowBox[{"0.25", ",", "1.5"}], "}"}]}], ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["\[Pi]", "2"], ",", 
              RowBox[{"1.08", 
               FractionBox[
                RowBox[{"3", "\[Pi]"}], "4"]}]}], "}"}]}], "]"}]}], "}"}], 
        "]"}]}], "\[IndentingNewLine]", "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "700"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.765394704387686*^9, 3.765395020608235*^9}, {
   3.76539506782403*^9, 3.7653952526508465`*^9}, {3.7653952886635575`*^9, 
   3.7653953792413993`*^9}, {3.765395449145534*^9, 3.7653955863865614`*^9}, {
   3.765395658570569*^9, 3.765395843570986*^9}, {3.765395892156849*^9, 
   3.7653960308739734`*^9}, {3.765396094869874*^9, 3.7653963266332293`*^9}, {
   3.7653963572005124`*^9, 3.7653963999930925`*^9}, 3.765396434783078*^9, {
   3.7653964866214905`*^9, 3.7653965701381884`*^9}, {3.765396642978444*^9, 
   3.765396707759244*^9}, {3.765396796298523*^9, 3.765396822274078*^9}, {
   3.7653969774612827`*^9, 3.7653970022081175`*^9}, {3.765397049264308*^9, 
   3.765397058670204*^9}, {3.765397101917534*^9, 3.7653971296623545`*^9}, {
   3.765397167869254*^9, 3.7653972059314394`*^9}, {3.7653972734239902`*^9, 
   3.765397341410226*^9}, {3.765397379977112*^9, 3.7653974908038015`*^9}, {
   3.7653975530623484`*^9, 3.765397559706581*^9}, {3.765397597393854*^9, 
   3.765397622553555*^9}, {3.7653976531398287`*^9, 3.765397810282637*^9}, {
   3.7653978763105106`*^9, 3.76539795809186*^9}, {3.765397995925741*^9, 
   3.7653980775884137`*^9}, {3.765398128198061*^9, 3.765398339110162*^9}, {
   3.7653984684513535`*^9, 3.76539854780024*^9}, {3.7653986014338117`*^9, 
   3.7653986658106933`*^9}, {3.76539902996961*^9, 3.7653990661257777`*^9}, {
   3.7653994163368464`*^9, 3.7653994244980197`*^9}, 3.7655269910569*^9, {
   3.765527034610715*^9, 3.7655270610896*^9}, 3.765527113881742*^9, {
   3.765527157458354*^9, 3.765527175167712*^9}, {3.765527227702456*^9, 
   3.765527322694539*^9}, {3.7655273528677387`*^9, 3.765527357604141*^9}, {
   3.765527490582251*^9, 3.765527557906274*^9}, {3.765527627414147*^9, 
   3.765527680354414*^9}, 3.765531863900833*^9, {3.765531928457942*^9, 
   3.765531928649715*^9}, {3.76553207702054*^9, 3.765532077147694*^9}, {
   3.765532804887587*^9, 3.7655328702074633`*^9}, {3.7655329039394007`*^9, 
   3.7655329434555798`*^9}, {3.765532986465613*^9, 3.7655329911670027`*^9}, {
   3.765533025415031*^9, 3.765533136079973*^9}, {3.765533176339469*^9, 
   3.765533258751872*^9}, {3.765533292751608*^9, 3.765533429942227*^9}, {
   3.765533472465119*^9, 3.7655335145143547`*^9}, {3.7655335502143307`*^9, 
   3.7655336697148533`*^9}, {3.765533748547694*^9, 3.765533821462755*^9}, {
   3.765533887131564*^9, 3.765533946205201*^9}, {3.7655339962184763`*^9, 
   3.765533998371664*^9}, {3.765534112698536*^9, 3.7655341150413733`*^9}, {
   3.765534164634231*^9, 3.7655341780052967`*^9}, {3.7655342230770206`*^9, 
   3.7655342500821047`*^9}, {3.7655344804281797`*^9, 3.76553450212807*^9}, {
   3.765534537580205*^9, 3.765534734951733*^9}, {3.765534776425441*^9, 
   3.765534884346476*^9}, {3.766472807227181*^9, 3.7664728447904663`*^9}, {
   3.76647287650143*^9, 3.766473026327703*^9}, {3.766473056630557*^9, 
   3.766473099248601*^9}, {3.766473270711224*^9, 3.7664732963502083`*^9}, {
   3.766473327505509*^9, 3.766473408750309*^9}, {3.76647345990632*^9, 
   3.766473651260046*^9}, {3.766473736165667*^9, 3.76647374211133*^9}, {
   3.766473863154318*^9, 3.766473891444434*^9}, {3.766473928516643*^9, 
   3.7664739328799353`*^9}, {3.766557151870393*^9, 3.766557199147612*^9}, {
   3.852170938893875*^9, 3.85217094208785*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"9c19e37b-a5a3-4a96-8146-b2d221f02fec"],

Cell[BoxData[
 GraphicsBox[{
   {EdgeForm[None], PolygonBox[{{-3, -2}, {2.5, -2}, {2.5, 2}, {-3, 2}},
     VertexColors->{
       GrayLevel[1], 
       GrayLevel[1], 
       GrayLevel[1], 
       GrayLevel[1]}]}, 
   {RGBColor[0, 0, 1], Opacity[0.2], EdgeForm[RGBColor[0, 0, 1]], 
    DiskBox[{0, 0}, 1.5]}, 
   {Dashing[{Small, Small}], CircleBox[{0, 0}, {0.25, 1.5}]}, 
   {Arrowheads[0.03], ArrowBox[{{0, 0}, {2.5, 0}}]}, 
   {Arrowheads[0.03], ArrowBox[{{0, 0}, {0, 2.5}}]}, 
   {Arrowheads[0.03], ArrowBox[{{0, 0}, {-1.5, -1.5}}]}, 
   {RGBColor[1, 0, 0], Arrowheads[0.02], ArrowBox[{{0, 0}, {0.7, 0.82}}]}, 
   LineBox[{{-0.205, 0.82}, {0.7, 0.82}}], LineBox[{{0, 0}, {-0.5, 2}}], 
   {RGBColor[1, 0, 0], CircleBox[{0, 0}, 0.45, {0, 0.8639379797371932}]}, 
   InsetBox[
    GraphicsBox[
     {Thickness[0.12610340479192939`], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJ5IIaxWZDYzAPAZoDyGYhUQwv19HQ/AFneAok=
       
       "], CompressedData["
1:eJxdlH9IU1EUx/dDW+rKOff29raZ0z2poLJ0hKa1sz/SEitRCQsrC9TCRYoS
GtkfpoZohmFDTUixGoKlkdoPSZTIoLQyScokK8XwF2QKqZW2e+/zDj1wuXze
u/f8+L5znt+pc7HJUpFIJHasGMeSONbXvScsVWUcNCq3rE+9pIXShOJD4u0c
lKBdoYVgZDMaSE1xWBcHqpzrWT35GigwyAK6TRz0dDvMykIKfs9CVaXDPqkB
Pe6OZsGE7sc5OTEgQf+mmqFseFrTnryNgYtDcwPBE8v3VSBCBhzZO1TQUdye
Z6rjoBDFbVYJ5zl4HLcrYcmuovnOtk+3pJ73hvipvumKbxvgKnr+UwnIbWWR
gbI3qmPEAJt+8WNVbgzkIH9t/hCL7nWqQXEsZijopVHIl6WM6xx18hMUP1JD
dGk2Cvc1cBqdsxlJvvEc8P3f40RWI2xE8eqFupKMkI3iemhXsY4yrqdVJ+Tn
5HcfDk8GhvEruY0nevzQQvmVgqN9+gCiQydHGddbz1ImejOwM/xZrM3Cgy/6
HqVKGNzs07D00I/UJ1PCZ8RSI9xDfXLcC+anJjpC63iIbHhhF31UUH+7syy5
r/WelO8M2Id3SNdRzmdzXc90uQk68qQ/ZqQwntnC/EnjSZ+NSoApiRp3iedJ
vvulsA/FmTOC3LI+qmJsDYycrO03BfJwG/l/LqN66B6ob0lq1lK24/geK/Wy
ecCB3rLERSkv+JOTuDZ/0h9NnkSHg76wB9UzKIPJwrPFQW2ckK+r0L8asstd
AM9RBgtL2CSUx3KH095anfwoqimkOkdM5qechctIj0IR0fULC66BC+7vSxbN
ZL40YL2RlBGS+deM+/eIBhp1rVtfTS5QxvMX/ZsyOT9rxt+9lqWM5+y+mjKe
83QG8lD8iDkzrqNBBS0ov/l/lMn8i2GZcRxOSvTQMVSfTjSfUg1cw37dSZ8X
cUTPdDnRrU8LN9H9UAXpmwofovtdL1o/5gglLOdH5lRJ419Ac5CmoozzCFNT
xn2SzRK9exkyv+Fasuu1sPp/9x8GNiBg
       "]]},
     AspectRatio->Automatic,
     BaselinePosition->Scaled[0.32439307852814453`],
     ImageSize->{23.8027098381071, 49.01612951432129},
     PlotRange->{{0., 7.930000000000001}, {0., 16.34}}], {-0.15, 2.43}], 
   InsetBox[
    GraphicsBox[
     {Thickness[0.136986301369863], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
       1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
        0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
       0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJnIGYC4ou/j12fd/OT/c+3rw9YKqs4XALxI7/a+5xg
t51tquLwovZx9vk13+wvXA17o2+t4tAsXsuaeewHnO//xPOS6WVGBxifAQQc
mB06bTx3pS1SdjjYva/JZDG7w33XeMdZgvIOS24tf2zozOngvubocoYf0g5n
QKCH20GkclLJ2RQxOL9VgV31zBRROP8BSP9FEYftXhss5vzkclDYtWBfKp8I
VJ7TwcQYBIQdvuz7uDV9GpvDWiEdvnQ7QYe+iG5/xg0sDv/BgB/qHmYH+xLH
2tN3+KB8Roi7DvM4RKtGyJyrYYCq53b4C6Lq/9nD+FfA4fMXzvfY6n88me2P
veonlZezPHkc1ktv0z315qc92F08vA6s+r+4LvF8t+8FucOAzyFnakKhxecv
9s/B4crnAAt/GH+JMOeyWZFvUfk3n8HNg/HB/v3MBecXLi/Z8K+fw4GnKp+H
0eG9PTgeDrA5zDsxeUm22lc4/yXYXAYHGB8cvzq8DjuDrSL+twtB/L9HGB4/
M0Hgp5hD9f0ft4xfK0DCM0ACGr9KcH754W2uM88qw/kGWiuFL7SoOKwDxYOc
uMOU9taoyzKq0PgQhfPdQPbMEIHz20HxfkXYwcxmb9C0gypwPix9wfhg9z9Q
hsS3GTQdzFF20ADFg6YoxD2+ypB0Iyjm4DyhWSiNS9lhB8if6WIO4ORyWQnO
B6uvRfDB/u5UhKTLJSIOb9pyu42i5aHpS8Ah+O3ljzMWSjgsBadnfgd1sL1y
Dl9B8td4IelPTxGSjuo54P4DxxM/O1p4sMH5sPTbyHK031Bc1eEG722xVDME
PwCc31jh/G3g/MDiIDUvTvO0gCrEHZ2MDq+Kt4r+fq0Clf9h/yRx4TWT9SrQ
dP3dvuG3VcG5FSoOXqD02/bVHmzedBV4etxi/uNQSheCDysfAOoL75w=
       "]]},
     AspectRatio->Automatic,
     BaselinePosition->Scaled[0.32439307852814453`],
     ImageSize->{21.90186799501868, 49.01612951432129},
     PlotRange->{{0., 7.3}, {0., 16.34}}], {-1.5, -1.2}], InsetBox[
    GraphicsBox[
     {Thickness[0.15060240963855423`], 
      FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
       3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
       1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1,
        0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJdIGYC4pypCYUWxf/t+WMD7ht9V3TY7rXBYs5ORocP
i9YrnNVQdrjOe1ss9RuTAwMIJCg7mBgDQTE7nN8f0e3PuEEIzuepyudhdHhv
H/T28scZjKIO4k0yUwyCP9q3KrCrnpki4iCzUWw+U8IXe7A5xqIQ/oNv9n0g
cwpEHWbMBALJX3D+m9rH2efX/IPzo1UjZM7VMDk8cI13nHVRxGEbyL0/2SDu
KBB2iAHJ7+F2ANv3RRDC/8Pn8Hnfx63pYYIOYGsvC8D5X0C0mTCcr7Brwb5U
P1EHeRDNJwzng9V9E0HjizqIVE4qObsEKr5OzOFg974mk8XCcD4sfGB8YZB6
FiifD8GHhQeMDzb3iIiD+ieVl7M0hRyq7v+4ZewtAnF/MUxe2MF9zdHlDDOE
HN605XYbVQvD7YOYh+DD/IMSXwuE4OZD/C/kkJ4GAoJwPjgcTQTg/KW3lj82
dOaH2LtDCBJ/CjwOoGibuVPE4QUovt6wQ+KnUNzBrsSx9rQMmwM4/gQkIOE2
jQHinnUSDuuEdPjS5cQctpj/OJTSpQLnb1B90jzvrArEPWqMcH4q2H1/7P+D
AL+SA3r6BQCC7R4j
       "]]},
     AspectRatio->Automatic,
     BaselinePosition->Scaled[0.32439307852814453`],
     ImageSize->{19.929265255292652`, 49.01612951432129},
     PlotRange->{{0., 6.64}, {0., 16.34}}], {2.44, -0.15}], InsetBox[
    GraphicsBox[
     {Thickness[0.1349527665317139], FaceForm[{RGBColor[1., 0., 0.], Opacity[
      1.]}], FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{
       1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
       3, 3}, {0, 1, 
       0}}}, {{{6.3999999999999995`, 11.0578}, {6.3999999999999995`, 
        11.2953}, {6.3765600000000004`, 13.095300000000002`}, {
        4.957810000000001, 13.095300000000002`}, {2.84844, 
        13.095300000000002`}, {1.34531, 9.782809999999998}, {1.34531, 
        7.493750000000002}, {1.34531, 7.064060000000001}, {
        1.4171899999999997`, 5.168749999999999}, {2.9312500000000004`, 
        5.168749999999999}, {5.3031299999999995`, 5.168749999999999}, {
        6.3999999999999995`, 9.221879999999999}, {6.3999999999999995`, 
        11.0578}}, {{5.612500000000001, 11.7484}, {5.612500000000001, 
        11.104700000000001`}, {5.44688, 10.2234}, {5.20781, 
        9.257809999999997}, {2.62188, 9.257809999999997}, {3.05, 10.9859}, {
        3.8015600000000003`, 12.845300000000002`}, {4.945309999999999, 
        12.845300000000002`}, {5.42188, 12.845300000000002`}, {
        5.612500000000001, 12.428099999999999`}, {5.612500000000001, 
        11.7484}}, {{5.08906, 8.82813}, {4.718749999999999, 
        7.434380000000001}, {4.301559999999999, 5.4312499999999995`}, {
        3.0984399999999996`, 5.4312499999999995`}, {2.44219, 
        5.4312499999999995`}, {2.20469, 6.00313}, {2.20469, 
        6.801560000000001}, {2.20469, 7.385939999999998}, {2.33438, 
        8.10156}, {2.5015599999999996`, 8.82813}, {5.08906, 8.82813}}}]},
     AspectRatio->Automatic,
     BaselinePosition->Scaled[0.32439307852814453`],
     ImageSize->{22.224627646326276`, 49.01612951432129},
     PlotRange->{{0., 7.41}, {0., 16.34}}], {0.55, 0.25}], InsetBox[
    GraphicsBox[
     {Thickness[0.14450867052023122`], FaceForm[{RGBColor[1., 0., 0.], 
      Opacity[1.]}], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
       3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
       1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
        0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJtIGYCYo1PKi9ndTI7mBiDgKjDfxCo53CQ37VgX6qf
rIPMRrH5TApcDm/acruNouUdGECggc+h/PA215m1ig5gbZcFoLSSgzrIPE0h
hxXfXlacmaDsMBMEfiL4wW8vf5zhKAznrxXS4UuvE3bwWHN0OUOFskO0aoTM
uT3CDpX3f9wytlZ2WAeSlxOBmw+xX8RBuHJSydktShB3F4vC+W0K7KpnrojB
+SIgeom4Q6eN5640JWU4H2zOAwR/Sntr1OU5Kg5RYPvFIHwZVYcdwVYR/9NF
4XwFcLiIwPlge1iEHcxs9gZNO6gCUX9cECqv4pCeBgTL+B3OgICMssP3fR+3
pl/jdrijKbvm/2ZFh4LlJRv++XNBwn2/gsM2rw0Wc35yQMLxpLxDi3gtayYb
n4PUvDjN0wKqDjFg9/HC7QfH30k2hw2qT5rnnVVxeFH7OPv8G1a4e9ZLb9M9
9eavfUrsHTfmCgQfYp4KxF57RocniQuvmeirQOztRPDB4W7MBOeD/eHDAudD
0g+rQzcofD8pw/lg/zUj+OB41sPkL7m1/LEhMwvEHf2KDgFPPC+ZTv5hD0uP
6OkTAAHmH2o=
       "]]},
     AspectRatio->Automatic,
     BaselinePosition->Scaled[0.32439307852814453`],
     ImageSize->{20.75411207970112, 49.01612951432129},
     PlotRange->{{0., 6.92}, {0., 16.34}}], {0.35, 0.55}], InsetBox[
    GraphicsBox[
     {Thickness[0.11668611435239207`], FaceForm[{RGBColor[1., 0., 0.], 
      Opacity[1.]}], 
      FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
        3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 
        3}, {0, 1, 0}, {1, 3, 3}}, {{0, 2, 0}, {1, 3, 3}, {1, 3, 
        3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQBmIQvT3YKuI/u6zDTBDoVHSA8QViA+4buSs7hLy9/HFG
o5SDmc3eoGkHVRyiVCNkzu0RdZCaF6d5WkDV4QwI9Eg4nDjstDZznqaD25qj
yxlmiDg8TVx4zcRf08EYBIqFHGZM4K8y41Z1eFH7OPv8G1aHht9WBedWqDgE
PPG8ZDr5i/1/EOhXhPPvu8Y7zhKUgfPVP6m8nNUp4WACNvCPfRDIXYyiDgXL
Szb88+eCuGONCET9ZVYHHkc+rxkr2Ryu894WSzXjgPNlNorNZ1Lgg/h3pwjE
fw/FIO6OEIX7X6RyUslZFhkH9PABAGQ/hTs=
        "], {{6.30469, 8.86406}, {
        6.30469, 6.837499999999998}, {5.04063, 5.60938}, {3.8734400000000004`,
         5.50313}, {5.31563, 10.1641}, {6.137499999999999, 
        9.865629999999998}, {6.30469, 9.1625}, {6.30469, 8.86406}}, {{4.52813,
         10.2}, {3.3718800000000004`, 5.52656}, {2.5734399999999997`, 
        5.75313}, {2.2874999999999996`, 6.4796900000000015`}, {
        2.2874999999999996`, 6.981249999999999}, {2.2874999999999996`, 
        8.817189999999998}, {3.289059999999999, 10.032799999999998`}, {
        4.52813, 10.2}}}]},
     AspectRatio->Automatic,
     BaselinePosition->Scaled[0.32439307852814453`],
     ImageSize->{25.70358156911582, 49.01612951432129},
     PlotRange->{{0., 8.57}, {0., 16.34}}], {-0.08, 0.67}], 
   {RGBColor[0, 0, 1], ArrowBox[{{{-3, -1.5}, {-2, -1.5}}}]}, 
   {RGBColor[0, 0, 1], ArrowBox[{{{-3, -0.75}, {-2, -0.75}}}]}, 
   {RGBColor[0, 0, 1], ArrowBox[{{{-3, 0.}, {-2, 0.}}}]}, 
   {RGBColor[0, 0, 1], ArrowBox[{{{-3, 0.75}, {-2, 0.75}}}]}, 
   {RGBColor[0, 0, 1], ArrowBox[{{{-3, 1.5}, {-2, 1.5}}}]}, InsetBox[
    GraphicsBox[
     {Thickness[0.08032128514056225], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
       0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {
       1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
       0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4jdtud1GvyUddgRbRfw/LuXAAAIN4g4Kuxbs
S10n7qDxSeXlrJNiDge79zWZMIs7ZKQBARuC3xfR7c+4QRTOh+gXdTgDAj4I
vokxEFxG8MH2Sktg8MHuSBdzqLj/45Zxt7TDeZA5OlIOIGvTnqk4iFROKjm7
RAzOB9vzRtjhjqbsmv/Gig7ua44uZ5gh7NBp47kr7ZKCQzpYoaCDOsgfmnIO
vk88L5kK8zocALl3sSTEnDQOiPuMxR1mgkAkK5x/g/e2WKoZC5o8Mzx8YHxh
kLtSJOD8L/s+bk2fhuDLg9VLOPSDwquA2QFs3GUJB5mNYvOZFHgcpObFaZ4W
UHX4DtJ3jdthSntr1GUZVaj72Bw2qD5pnndWxeE6yD3fmBx+vn19wHKxigOL
/i+uSzy/7VNi77gxVyD4YHllFYj/1RgdYHyIexih5qtA3GHM5LBWSIcv/Z+y
Q7N4LWvmMSaHblD4fVKGxI8Ds0MlKD52I/grvr2sODMBwQfTCQj9/LEB942O
KzlwO/J5zXjJCOF/V3RoAMv/sYfEh6zDpd/Hrs+L/GkPducxSYf/YPDdHpwO
1CXgfFh6gvFbFdhVz0wRdciZmlBoUfwbIr9GxKFwecmGf/yMDjB+ACi+L7PD
+eB4f8wDdbc4PP3MAIWLpQLEn91CDtPB4SQNzReCkHQuIIHGF4fzQ95e/jhj
ITQfLBaCpNMjIg4PXOMdZwmKwPlgfQFicD4kvUPT0U5RhxRQOCyTgtov5YCe
PwEBGIVg
       "]], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQA2IQPRMEOJUc1grp8KXvU3QA8zUV4fxwTrF243oFhxkg
8UpFh96Ibn/GC/IO1fd/3DJ+reDgvubocoYfsg78sQH3jdgVHA5072syOSzj
kJoGAjJwvvyuBftS10nA+R4gfRaiUPNkIfbVCULU+ck79IPEC/gdyg9vc51p
q+BwBKRvMQ+Ez6voYF/iWHtahhvirp8I/odF6xXOnlCC88H2VChD7DHgcdhi
/uNQCpeKA48jn9eMTD4HXUX5LznfVBxaFdhVz3wRcJCaF6d5eoKqg0jlpJKz
S0Tg/GjVCJlzNRJwfsjbyx9nMMo7nDrstDZTTgU1/JDCEwDm/It0
        "], {{
        8.995310000000002, 8.665629999999998}, {9.6625, 8.665629999999998}, {
        10.020299999999999`, 7.7671899999999985`}, {10.020299999999999`, 
        6.10625}, {10.020299999999999`, 4.445309999999999}, {9.67031, 
        3.5953099999999996`}, {8.987499999999997, 3.5953099999999996`}, {
        8.303130000000001, 3.5953099999999996`}, {7.953129999999999, 
        4.445309999999999}, {7.953129999999999, 6.098439999999999}, {
        7.953129999999999, 7.782809999999998}, {8.31094, 8.665629999999998}, {
        8.995310000000002, 8.665629999999998}}}]},
     AspectRatio->Automatic,
     BaselinePosition->Scaled[0.32439307852814453`],
     ImageSize->{37.359900373599004`, 49.01612951432129},
     PlotRange->{{0., 12.450000000000001`}, {0., 16.34}}], {-2.5, 1.8}], 
   {RGBColor[1, 0, 0], 
    CircleBox[{0, 0}, {0.09615384615384615, 0.5769230769230769}, 
     NCache[{Rational[1, 2] Pi, 2.5446900494077327`}, {1.5707963267948966`, 
      2.5446900494077327`}]]}},
  ImageSize->700]], "Output",
 CellChangeTimes->{3.85217094280031*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"671521aa-4b0a-40af-9e26-38579c1a65c3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"numberofarrows", "=", "7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"point", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "y"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "y"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       FractionBox[
        RowBox[{"1", "-", 
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}]}], "numberofarrows"]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"Arrow", "[", 
         RowBox[{"{", 
          RowBox[{
          "point", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
          "}"}], "]"}]}], "}"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "point", "]"}]}], "}"}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", "1"}], "]"}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"MaTeX", "[", 
       RowBox[{"\"\<\\\\text{Liquid droplet}\>\"", ",", 
        RowBox[{"Magnification", "\[Rule]", "1.7"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"MaTeX", "[", 
       RowBox[{"\"\<\\\\text{Gas}\>\"", ",", 
        RowBox[{"Magnification", "\[Rule]", "1.7"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2.5"}], ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Style", "[", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"MaTeX", "[", 
        RowBox[{"\"\<u_0\>\"", ",", 
         RowBox[{"Magnification", "\[Rule]", "2"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2.5"}], ",", "1.2"}], "}"}]}], "]"}], "]"}], "]"}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
     "\"\</home/vinay/gitlab/paper_rahul/figures/schematic.eps\>\"", ",", 
      "%"}], "]"}], ";"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.8521700753079157`*^9, 3.8521702108266068`*^9}, {
  3.852170253632945*^9, 3.852170350493808*^9}, {3.852170387658284*^9, 
  3.852170462131856*^9}, {3.8521707334597187`*^9, 3.85217086732146*^9}, {
  3.8521709991466293`*^9, 3.8521711097413*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"94ff8299-16b0-4208-99f8-1fb2169607dc"],

Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[0], ArrowBox[{{{-3, -1}, {-2, -1}}}]}, 
   {GrayLevel[0], 
    ArrowBox[NCache[{{{-3, Rational[-5, 7]}, {-2, 
         Rational[-5, 
          7]}}}, {{{-3, -0.7142857142857143}, {-2, -0.7142857142857143}}}]]}, \

   {GrayLevel[0], 
    ArrowBox[NCache[{{{-3, Rational[-3, 7]}, {-2, 
         Rational[-3, 
          7]}}}, {{{-3, -0.42857142857142855`}, {-2, \
-0.42857142857142855`}}}]]}, 
   {GrayLevel[0], 
    ArrowBox[NCache[{{{-3, Rational[-1, 7]}, {-2, 
         Rational[-1, 
          7]}}}, {{{-3, -0.14285714285714285`}, {-2, \
-0.14285714285714285`}}}]]}, 
   {GrayLevel[0], 
    ArrowBox[NCache[{{{-3, Rational[1, 7]}, {-2, Rational[1, 7]}}}, {{{-3, 
         0.14285714285714285`}, {-2, 0.14285714285714285`}}}]]}, 
   {GrayLevel[0], 
    ArrowBox[NCache[{{{-3, Rational[3, 7]}, {-2, Rational[3, 7]}}}, {{{-3, 
         0.42857142857142855`}, {-2, 0.42857142857142855`}}}]]}, 
   {GrayLevel[0], 
    ArrowBox[NCache[{{{-3, Rational[5, 7]}, {-2, Rational[5, 7]}}}, {{{-3, 
         0.7142857142857143}, {-2, 0.7142857142857143}}}]]}, 
   {GrayLevel[0], ArrowBox[{{{-3, 1}, {-2, 1}}}]}, CircleBox[{0, 0}, 1], 
   InsetBox[
    FormBox[
     GraphicsBox[
      {Thickness[0.014136273678258409`], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
        0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
        0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
        0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4geu8Y6zAuUd1grp8KXXyToc6N7XZNIs59Af
0e3PuEHawXXN0eUMN2Qdvuz7uDV9mpRDwNvLH2coyjqkpwHBMUmIeJm0Q839
H7eMX4tD+NckHPpA+gXEHUJA6h+KwPkQcwXhfB5HPq8ZmTyofE1uBzeQvREI
/kGQu5gl4fy631YF506ow/nVnzYEZFdpOjCAQAOPw5PEhddMzms6CFdOKjnL
IuTAwtkln/wOwTe32Rs0LVHL4QwI+HyyR+fD1BuDAYNDQkiQ+oKTmhD3FzA6
iPZ4vWIpQfBh7oHxweGTJgXnw/w3EwQkGaD+E4Pb96Ytt9tIGsE3Adsr6jAD
pN5SzgHGB8eXowI8vtDjDwAdprGB
        "]], 
       FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
         3}, {0, 1, 0}, {0, 1, 0}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQA2IQ3cLrv37KURUHqXlxmqcnqDrc0ZRd819Y0cHMZm/Q
NEcVOH9vfs3bmU+VHYQrJ5WcdVF0ULn2KJjhjbJD+eFtrjN7FR081hxdzvBD
2eEMCNxRdFgrpMOX/k8Zql8Jzk9PA4JlCH4pSP9dJYi+OQj+fxDoV4LzeyK6
/RkFpOD8kLeXP85YKAZRN1/J4U1bbreRtJhD9f0ft4x/KzhofFJ5OeulKJxv
YgwCog6mIH8tVMPgw9Q/TVx4zYRf1WFHsFXEf3Uxh1OHndZm3lOB2wfjw9wD
44PpOlUH9PAEAE10oNk=
         "], {{9.82656, 13.4422}, {9.504690000000002, 
         13.4422}, {9.22969, 13.167200000000001`}, {9.22969, 12.8344}, {
         9.22969, 12.499999999999998`}, {9.492189999999999, 12.2266}, {
         9.82656, 12.2266}, {10.1719, 12.2266}, {10.4453, 
         12.487499999999997`}, {10.4453, 12.8344}, {10.4453, 
         13.167200000000001`}, {10.1719, 13.4422}, {9.82656, 13.4422}}}], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {0, 1, 0}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCQAmIQPWeR8s4/x/UdLlwNe6O/W8Xh+K4dvWwb9BwYQCBB
1WG7Q9Oj4z90HRpZjvYbTld12GL+41AKF4L/JHHhNRN+LTi/hdd//ZSj6g7K
1x4FM7xRgvPnzASCn3Jwvvuao8sZfkhAzI/QdABJz9wp4qCvKP8lZ5o2nJ8S
e8eN+YcOnA92r7uew5d9H7emfxN1yMj/0HoyRB/iXgcJON//iecl08l8cH60
aoTMORtOh9Q0IHim53AGDNgdfE6w28421XUIAKkPRvBNjIFgM6uD6pPmeWez
DDH4Gp9UXs7iZHc42LY8/NQhA4e+iG5/RgMOSPisMnAAKTf+jOCD9X/mgfNP
HXZam1mn6lD/26rgXAeCjx4fALoptEg=
         "], CompressedData["
1:eJxTTMoPSmViYGAQAWIQnZH/ofVkiL5DyNvLH2c4SjvA+DGqETLnZKQcNujl
LWa00XdYK6TDl14n6SC7/IWH3n89h2iwvKTDdoemR8cr9BxaFdhVz5hIODxN
XHjNZL0uxLyF4g7+t6RrEj/pwPlg800Q/OO7dvSyTdB2eNOW220kLeGgryj/
JUdM26EvotufUUASoj9Iy+G+a7zjrEIpCP+SpkPF/R+3jLtl4fwPi9YrnI1Q
QOVrKMPNe1W8VfT3axWHKe2tUZdldOH8Bpaj/YbT9eB8mP9/vn19wFIZwZ8J
Ap1KDujhBQAzB477
         "]}], 
       FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
        0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
        0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
        3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
        0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJNIGYC4ieJC6+Z+Js7tCqwq56ZIu7AAAIOCP6S+/v4
5mw2g/OXvfDQ+z/RzOFNW263kbQEnH8GBHyk4HzRHq9XLCGqEPM2mGDwXxVv
Ff39WsXBtjJihWmuqUPNpw0B2bdUHP5+K30wZ6Kpw5T21qjLcxB8lWuPghly
lOH8A937mkwWS8P5MPslpl7hzGiCyUs6pMTecWOOMHWIVo2QOScj6eB1gt12
NqupQ19Etz+jgITDDaFPjueXmTjEgORrxB1mTOCvMvNG8A/UylqkXzGG8w+3
LQ8/VWQMNw/GB8vLSMP5MP/elq5JNNpqiME/ddhpbeY/FYfPQG/PcjeCh4c4
yP1FRg5S8+I0T09A8D3WHF3OUKEM59fc/3HL+LUUnL8j2Criv7q4g4HWSuEL
LMYOM0Fgpwgk/h4j+GD/hJjA+Q5Nj47POA3zr6hDhPj2iwxypg5pIHBMzAHk
bJOFpg7GIHBZAs5fK6TDl35PBBJ/a00dRConlZw9IuLwZeetrr+uZlDzReHp
B5KuxBxg6Q3ifgQflr4A908OHA==
        "]], 
       FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
         3}, {0, 1, 0}, {0, 1, 0}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQA2IQ3R9cojJ9vaWD1Lw4zdMTVB1uCH1yPH/N3MHMZm/Q
NEcVOH9vfs3bmU+VHZ4kLrxm8t7cQeXao2CGN8oOi+/v45sjbOHgsebocoYf
yg7TJvBXmVlbOKwV0uFL/6fscB2kPwzB/w8C8xF8x6ZHx2fstnA4AwJzEHyw
un4lOL8notufUUAKzg95e/njjIViUH0WDm/acruNpMUctpj/OJRyytxB45PK
y1kvReF8E2MQEHV4nqX9bfpcKww+TP3+WlmL9CuWDjuCrSL+qwPN08tbzLjH
Em4fjA9zD4x/6rDT2sw6VQf08AQAJh6iXw==
         "], {{25.126599999999996`, 
         13.4422}, {24.804699999999997`, 13.4422}, {24.5297, 
         13.167200000000001`}, {24.5297, 12.8344}, {24.5297, 
         12.499999999999998`}, {24.7922, 12.2266}, {25.126599999999996`, 
         12.2266}, {25.471899999999994`, 12.2266}, {25.7453, 
         12.487499999999997`}, {25.7453, 12.8344}, {25.7453, 
         13.167200000000001`}, {25.471899999999994`, 13.4422}, {
         25.126599999999996`, 13.4422}}}], 
       FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/R8M7BxmgsBOEQce//VTUhMcHEyMQUAczv+y7+PW
9G/iDiyLJ1kxujo41Nz/ccv4tbjD5fx49nOOCP5N6ZpEI1sEPz0NCNgQ/P21
shbpX+wdHrjGO84qlIDzD3TvazJZLAXn+5xgt519VcvhBsi8p/YOElOvcGY8
0nIQB9FB9g41nzYEZFdpOXwBUrOe2zk8z9L+Nt1Wy2EvSL+KHVS/Jpwv2uP1
iqVE0+EMCNjYOVSD9Ws6PElceM3EH8EHm5eO4IP9fwPB97k4MebfZzuHye2t
UZdtEHyw+5w04Pwt5j8OpXSpOICDt97OYYPqk+Z5vqoOT0Hu1LVzkJoXp3l6
gqrDkvv7+OZstoXzwe4NsYHz639bFZyzsHYI5xRrN76vBOfPAcXXTzk4f62Q
Dl/6PQlIOMjawOPTpjJihWmuLWr8SiDiO0bB8WNyjx0kXNaIwt0Piy8YH2K+
iAN6egEAl7gJ7g==
         "], {{30.953099999999992`, 6.515629999999998}, {
         30.953099999999992`, 6.43281}, {30.868799999999993`, 
         6.289059999999999}, {30.749999999999996`, 6.1578100000000004`}, {
         30.535899999999998`, 5.920310000000001}, {30.237499999999997`, 
         5.800000000000001}, {29.892199999999992`, 5.800000000000001}, {
         28.90309999999999, 5.800000000000001}, {28.246899999999997`, 
         6.75469}, {28.246899999999997`, 8.22031}, {28.246899999999997`, 
         9.567189999999998}, {28.831299999999995`, 10.45}, {
         29.737499999999997`, 10.45}, {30.368799999999993`, 10.45}, {
         30.953099999999992`, 9.88906}, {30.953099999999992`, 
         9.257809999999997}, {30.953099999999992`, 6.515629999999998}}}], 
       FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
         0}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAWIQDQEuDjNBYKeIA4//+impD1wcTIxBQBzO/7Lv49b0
b+IOLIsnWTEedXGouf/jlvFrcYdL+fHs5w4i+DelaxKN9iL4aSDQhuA/2Mc3
x7jKxeGBa7zjrEIJOP9A974mk8VScL7PCXbb2Ve1HN7w7jOYWeTiIDH1CmfG
Iy2HHq9XLCaaQPM+bQjIrtJyqIxYYXr2s7PD8yztb9NttSD6JzlD9WvC+aIg
jSWaDukg98xzdqgG69d0+AykZi1H8MHmbUbw25eHnzJ6g+Avf+Gh9/+ns8Pk
9taoyzYIPth9Thpw/hbzH4dSulQcwMF7wNlhg+qT5nm+qg4lW0V/n57m7CA1
L07z9ARVh4ug8ItE8O+D3LvKCc7fXytrkS7j5BDOKdZufF8Jzp8Diq+fcnD+
WiEdvvR7Eg7FIPP7nODxOd9G58osM2c4H+yfHgRfd8KCH4bHnB3OgMAaUbj7
YfEF40PMF3FATy8AsCb9HQ==
         "], {{39.9531, 6.515629999999998}, {39.9531,
          6.43281}, {39.86879999999999, 6.289059999999999}, {39.75, 
         6.1578100000000004`}, {39.5359, 5.920310000000001}, {
         39.237500000000004`, 5.800000000000001}, {38.8922, 
         5.800000000000001}, {37.90309999999999, 5.800000000000001}, {
         37.246900000000004`, 6.75469}, {37.246900000000004`, 8.22031}, {
         37.246900000000004`, 9.567189999999998}, {37.83129999999999, 
         10.45}, {38.737500000000004`, 10.45}, {39.36879999999999, 10.45}, {
         39.9531, 9.88906}, {39.9531, 9.257809999999997}, {39.9531, 
         6.515629999999998}}}], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
        0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
        0}, {1, 3, 3}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGItIGYC4pASlen/P7g47M2veTvzqbJDGgiwuTp4rDm6
nOGHskPb8vBTRiKuDmuFdPjS/0Hl1RD8Kd/Y4mf4IPgSU69wZkS5OpwBgTkI
/n8Q6FeC81sV2FXPmEjC+Q9c4x1nXRRz+LQhIHuWv6tDjGqEzLkaMYcI8e0X
Gd65OGh8Unk566UonG9iDAKiEPfFuGHwYeoP1MpapH9xdVDYtWBfKp+Ywxve
fQYzb7lC/HEMwQe7v04Szle+9iiYQUYJzg/nFGs3vq8EMV/GzUFqXpzmaQEV
B6FPjufTXBF8sLl+CD7MPd02nrvSPik7sCyeZMWY6+YgUjmp5OwWZYj+VjcH
BhBIUHbQnbDgh+E0N4fK+z9uGVsrOyx74aH3fyWCv8BG58qscwi+1wl229lP
3Rw6QeYvQvA3qD5pnuerAuc3shztNxRXhfCPQt03QdVhJghMROMHIvg3pWsS
jVTdHAy0VgpfYFGFhwc4uIOV4XywfIuqw6+Y3KP/LrnC9a8Aub/R1WHGBP4q
M25VSDx5uzpcuBr2Rn+3igMs/XnsB0aUO4IPS48AL/oSYg==
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
         48.77969999999999, 10.782799999999998`}, {47.229699999999994`, 
         10.782799999999998`}, {46.14529999999999, 9.63906}, {
         46.14529999999999, 7.993750000000002}, {46.14529999999999, 
         6.384379999999999}, {47.2547, 5.1812499999999995`}, {
         48.756299999999996`, 5.1812499999999995`}, {50.257799999999996`, 
         5.1812499999999995`}, {51.40309999999999, 6.4437500000000005`}, {
         51.40309999999999, 8.089060000000002}, {51.40309999999999, 
         9.651560000000002}, {50.30629999999999, 10.782799999999998`}, {
         48.77969999999999, 10.782799999999998`}}, {{48.62499999999999, 
         10.45}, {49.62659999999999, 10.45}, {50.329699999999995`, 
         9.304689999999999}, {50.329699999999995`, 7.671879999999999}, {
         50.329699999999995`, 6.324999999999999}, {49.79379999999999, 
         5.514060000000001}, {48.9, 5.514060000000001}, {48.434400000000004`, 
         5.514060000000001}, {47.99379999999999, 5.800000000000001}, {
         47.74379999999999, 6.27813}, {47.409400000000005`, 
         6.8968799999999995`}, {47.218799999999995`, 7.731249999999999}, {
         47.218799999999995`, 8.57813}, {47.218799999999995`, 9.71094}, {
         47.778099999999995`, 10.45}, {48.62499999999999, 10.45}}}], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
         0}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAWIQ3b48/JTRF08HjzVHlzP8UHa4kB/Pfo7Ry2GtkA5f
+j9lhynf2OJn8CD49/fxzTGWQvD1Jyz4YeiH4Nf/tio4F+Hl8MA13nHWQQS/
08ZzV9oiJTifx5HPa8ZLXjjfGAQ+czj8BwF3L4c0EHjG7hAhvv0iwztPh4An
npdMgxF8E5D6zawOTxIXXjOJ98bgv6h9nH0+h93hDAi88XJYcmv5Y8NmdoeQ
EpXp/294ORQuL9nwr58DzvcHmT+ZD84H239MzCEdRPNBzTcWdfgTk3v0n5G3
w0wQ2CkCES9G8MH2q/vA+fZNj47P2Ozj0BPR7c8oIAXnnwW5q0YBzgeHVyE0
vDx8HKTmxWmenqAKcf8Wbzgf5j8YHxx/Mt4OOxyABv1Qgbs/glOs3Xi9Mpxv
oLVS+EKLqsNxTatJp897wfWLfHI8n1YL5QuowsPfzGZv0LSDKg6w9AH2TySC
D0svAOhE/yM=
         "], {{53.6953, 9.281249999999998}, {53.6953, 9.63906}, {
         54.362500000000004`, 10.068799999999998`}, {54.9109, 
         10.068799999999998`}, {55.793800000000005`, 10.068799999999998`}, {
         56.378099999999996`, 9.1625}, {56.378099999999996`, 
         7.7796899999999996`}, {56.378099999999996`, 6.456250000000001}, {
         55.793800000000005`, 5.5625}, {54.93439999999998, 5.5625}, {
         54.37499999999999, 5.5625}, {53.6953, 5.9906299999999995`}, {53.6953,
          6.348439999999999}, {53.6953, 9.281249999999998}}}], 
       FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
        3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
        0}, {1, 3, 3}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIJIGYC4hzOnwvSmX0dRHu8XrGUaDpM+cYWP4MHwRf5
5Hg+TdbXofrThoDsKk2HL0Bqlr6vw38QqNd0qIhYYXrWGsEH689B8Lfo5S1m
rPF12Gz+41CKFoL/unir6G9uDTh/JghESsL5aSBwTMxhro3OlVlpvg47gq0i
/quLOaSCxNl8HTQ+qbyc9VIUzjcxBgFRiPo8Pww+ino+P4c3bbndRtJiEPv+
+Dq0KrCrnpmCxjeRhPN9TrDbzr6q5RAhvv0iwzdfB4mpVzgzHmlBzF/m61AD
Dh8tuP+fZ2l/m26r5QALX4h+TQf08AYAgvOhDw==
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}}, {{1, 4, 3}, {1, 3, 3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCQA2IQvbWl5sLm2gAHkcpJJWdZZB2CS1Sm/48IcBAG8VMk
HdqXh58ysghwONi9r8mEWcJh562uv6nsCP5RTatJp7f7w/m6Exb8MCzzh+tf
/sJD77+nv0OMaoTMORkZh7k2Oldm6fk7nAGBN7IOFRErTM8q+zv8B4F6eYfa
31YF5xT8He5oyq75b6zosBtkX3UAnP+dLX6GT2mAw8pvLyvOHFBymAkCuQEO
D1zjHWcVKju84d1nMDMqwMHnBLvtbFMVh9jco/82OQc4SM2L0zwtoOrgrlrK
NEsByp+g6nAhP5793Ed/OB+sbymCL+/4MflMrL/Dz7evD1gqq8LdK9rj9Yol
RAUSPnf8IO6IVHb4EwOy0M/Bfc3R5QwrFOH8HcFWEf/T5eF8YxC4LAH3L1j/
ThEH82tHc00uIPhg9xoEwPlg92QGOGh8Unk5q1PcwRoYnM86Axx6I7r9GTfI
OKDHJwDs2dYZ
         "], {{62.27969999999999, 8.982809999999999}, {62.4109, 
         9.9125}, {62.81719999999999, 10.354700000000001`}, {
         63.543800000000005`, 10.354700000000001`}, {64.2703, 
         10.354700000000001`}, {64.55630000000001, 10.020299999999999`}, {
         64.71249999999999, 8.982809999999999}, {62.27969999999999, 
         8.982809999999999}}}], 
       FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
        3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
        0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIVIGYCYunXj8ykYgIdRHu8XrGEqDqIewT8keDH5CfH
3nFjltCA8zPyP7SeDNFw8K5u1vfhC3Tw2F8ra5Gu4bC1pebCZk4EH0yxBDpI
z4vTPG2g4VARscL07P8AhxkzgeCnukNzoOfchl8BDlPaW6Mu71F3qF23Lan+
boDDGRDIUXPY8PDl1E17AhzmLFLe+cdd1UHbatLp+g0BDk8SF14z0Vd1ALt/
RYCDgdZK4Qssqg5Xj+aaNCwOcKj5tCEg+5YKnH/hatgb/d0IfsNvq4JzK1Qc
Fk+yYvRdArV/jorDG959BjOXBThIgdw7QcVhdfftDIbzmPwdwVYR/49Lwflp
IHBMzMFa58qsZ08DHEDem7lTxKF/wQ/DZ0KBcD7YPgsE/ztb/Ayf0ECHtUI6
fOn3RCHhkQeVj5SA+DcFJg/lhwQ6KOxasC91nbjDdZB/3AMdTIxBQNxB9Unz
vLNmCD7YPCkEHxZ/0aoRMudqJOD89SDz66ThfJh/YekDnQ9LHwC/h+tP
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32439307852814453`],
      ImageSize->{120.24906600249065`, 27.77580672478206},
      PlotRange->{{0., 70.74000000000001}, {0., 16.34}}],
     TraditionalForm], {0, 0}], InsetBox[
    FormBox[
     GraphicsBox[
      {Thickness[0.04859086491739553], 
       FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
        0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
        3}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJLIGYCYv7YgPtGz5UcnCc0C6VxKTukpAHBMkkMvvK1
R8EMc5QcTIyBYLO0w0wQ6FRyEKmcVHLWRcbBfc3R5QwVSg6uIPqGjAPYXHcl
B/ldC/al9sk6/AcBfpi8rAPIGONmRTj/7BkgqFGA8xlAwEESzgfbt1PcoT+i
25/xg5RDH4guEIOoaxCH82/w3hZLLeOH81/UPs4+/4YVYv99aTg/nFOs3The
Cc6f0t4adXmOisOXfR+3pk/jcJizSHnnn+NqDqqfVF7OOskD8fdndYe1Qjp8
6XUCDqcOO63NlNOEiBcLO/x4+/qA5WFNhweu8Y6zNorB+dGqETLnYiThfFj4
PU1ceM3EXxMePqI9Xq9YSjQcYkDq/8g51P22Kjh3Qt3hL8jd++Ud/C5OjPmn
rO7wftF6hbMVCg4ndu3oZdug6iAMCn8WRTj/jqbsmv+XFRwaWI72G27Xcig/
vM11pi+CDw5HTQWIe5y1IP4tk3dg4eyST36nCeXLwfkQ98jC+TNA+i2h8fkf
Kh8j4zB9An+VmbYWJB1YSDmkg9JNmxaEZpOA2x/y9vLHGQ9F4XxwPG3ggPNn
gcyX/Gavqyj/JcdMHc7/APJ3hBKcD04/zAoOFkm6dqwOv+0NwPEg43AdFP/f
mBwOdO9rMlksCfFvJKeDG8hdEWIOwSD7HQUddgZbRfxvF4GmHzE4H+y/mVJw
Ptg/HgqQeDMWg+QDG0VIOrgnDuengvx5TAFVXk/JYU9+zduZrYqQeKhVcoDl
N1h+Qs9/ACX+eiQ=
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwB2IQPaW9NeryHl2HmSAQKeGQkf+h9WSIroPCrgX7UteJ
O7wo3ir6m1vX4YFrvOOsQnGH47t29LJt0IHzfS5OjPmnjODPAJnzU9vhTVtu
t5G0BJzfrsCuesZECs5f+e1lxZkDinB++eFtrjP/KjnUfNoQkH1L2yGCU6zd
eL2yg/zyFx569doOZjZ7g6Y5qjhsd2h6dPyHlgPY3TKqDv63pGsSP2k6SM2L
0zw9QdVhi/mPQyldGnD+GRDwUYPza39bFZzrUHFIAwMVOH9vfs3bmU+V4PwP
i9YrnI1Qcvj19vUBS2ZVh3CQe+4rOjxNXHjNpB/BNwW5S1ENzpeYeoUzY5Ea
XD+MD5FH8N3XHF3O8EPJYZNe3mLGOWoO6SDniCk7+Jxgt509VQ0SPg7KDgkh
QeoLOtUcPEDqK5Qh7mmGmr8CwTcGgcsIfkrsHTfmChUHj/21shbu6g6nDjut
zfyn4nD+atgbfWsNOB8SDppw/pQJ/FVm3FoOG1SfNM/zRfBva8qu+c+sDOf/
B4F+RQdZUPzEq0HCT1TBoYHlaL/hd1UH9U8qL2edlHeQAYX7BxWHOeB4loXE
T5aKg0jlpJKzLLIOmaD0JqIC8X+aNJxvAvaPJJwPTl8XxaDhrQpJrztF4OEF
40PCVx3OnwxKJ3M0oHxRiHsEtBxawelRwuE5KD71teDyz7O0v02fqwXXD/bP
dG043x0Unuk6qPznOg5V93/cMvYWdYDlJ0j6F3dAz18A/v6Bpg==
         "], {{
         13.021899999999995`, 6.765629999999998}, {13.021899999999995`, 
         6.3968799999999995`}, {12.960899999999995`, 6.289059999999999}, {
         12.710899999999999`, 6.1468799999999995`}, {12.424999999999999`, 
         5.9796900000000015`}, {12.0906, 5.871880000000001}, {
         11.840600000000002`, 5.871880000000001}, {11.4234, 
         5.871880000000001}, {11.090600000000002`, 6.27813}, {
         11.090600000000002`, 6.790629999999999}, {11.090600000000002`, 
         6.837499999999998}, {11.090600000000002`, 7.540629999999999}, {
         11.5781, 7.970310000000001}, {13.021899999999995`, 
         8.495310000000002}, {13.021899999999995`, 6.765629999999998}}}], 
       FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIpIAaxQYCJAQEYsbAZoWqZyWBTYg4u9wyU25DVAwCn
NwJV
        "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJbIGYC4s8bArJnLTdySE8DAjElB4emR8dnzDZyEO3x
esUSourA7aZaylSF4C++v49vTrGRw5xFyjv/uKs68Pqvn5IaYeQwpb016rKM
qsNt6ZpEo1Ajh0aWo/2G4qoOGm959xl4IvjXhT45njdD8MH6JYwcfr59fcBS
GSr/zdDBzGZv0DRHqH2bDR0CbwENLlJ1KFzTfTujwNBhxgT+KrNuVYduoLNM
FBH8/yCgbwDn+16cGPOPWR/qfhU4X/nao2CGOUpwfirI/26KDh77a2Utjus7
dNp47koLUoC487mBw5u23G6jaDmH5Ng7bswzDB12BFtF/D8u43CwbXn4KSYj
BxNjILgsDfef/K4F+1LXScH5rQrsqmdMJOF8sHnS4pDwumroALI+7Ziow0wQ
sETw/34rfTDnogGcD7LGuNjAQaRyUsnZFDEHdVD4Who4PHCNd5xVKO7gDwqn
T/oOwW8vf5yxUMLh/NWwN/q79SH27ZZ0eFG8VfR3tr6DAdgcGYct5j8OpXBh
8oNA+hlFHWaA3BOJ4IPDq1nfIUY1QuZcjSgk3ufoQ/w3RdShBRShTxH8k4ed
1mbyGcD5MPfC9D9JXHjNpN4AEn7Gog76WiuFL1wxcND4pPJy1ksRSPirG0LC
ZaeIQ4T49osMcQg+LH3B+NEKjh+TeYyh5ovD+ZD4kYLzv+z7uDXdTBYSnoeN
oPEp57BRL28xI48RJB3ZKziIT73CmXHIAJI+jik62FZGrDDNNXBwX3N0OYOG
EsT99gYOK7+9rDhzAMHfm1/zdmaqMpwPdl+kCsT98wwcDED+ZFGFhLeWIZwP
Tl83EHxw+jc2cvA5wW4721QFnh9h+RU9/wIAbsuIMw==
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32439307852814453`],
      ImageSize->{34.990784557907844`, 27.77580672478206},
      PlotRange->{{0., 20.58}, {0., 16.34}}],
     TraditionalForm], {-2.5, 0}], InsetBox[
    GraphicsBox[
     {Thickness[0.08032128514056225], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
       0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {
       1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
       0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJrIGYC4jdtud1GvyUddgRbRfw/LuXAAAIN4g4Kuxbs
S10n7qDxSeXlrJNiDge79zWZMIs7ZKQBARuC3xfR7c+4QRTOh+gXdTgDAj4I
vokxEFxG8MH2Sktg8MHuSBdzqLj/45Zxt7TDeZA5OlIOIGvTnqk4iFROKjm7
RAzOB9vzRtjhjqbsmv/Gig7ua44uZ5gh7NBp47kr7ZKCQzpYoaCDOsgfmnIO
vk88L5kK8zocALl3sSTEnDQOiPuMxR1mgkAkK5x/g/e2WKoZC5o8Mzx8YHxh
kLtSJOD8L/s+bk2fhuDLg9VLOPSDwquA2QFs3GUJB5mNYvOZFHgcpObFaZ4W
UHX4DtJ3jdthSntr1GUZVaj72Bw2qD5pnndWxeE6yD3fmBx+vn19wHKxigOL
/i+uSzy/7VNi77gxVyD4YHllFYj/1RgdYHyIexih5qtA3GHM5LBWSIcv/Z+y
Q7N4LWvmMSaHblD4fVKGxI8Ds0MlKD52I/grvr2sODMBwQfTCQj9/LEB942O
KzlwO/J5zXjJCOF/V3RoAMv/sYfEh6zDpd/Hrs+L/GkPducxSYf/YPDdHpwO
1CXgfFh6gvFbFdhVz0wRdciZmlBoUfwbIr9GxKFwecmGf/yMDjB+ACi+L7PD
+eB4f8wDdbc4PP3MAIWLpQLEn91CDtPB4SQNzReCkHQuIIHGF4fzQ95e/jhj
ITQfLBaCpNMjIg4PXOMdZwmKwPlgfQFicD4kvUPT0U5RhxRQOCyTgtov5YCe
PwEBGIVg
       "]], 
      FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQA2IQPRMEOJUc1grp8KXvU3QA8zUV4fxwTrF243oFhxkg
8UpFh96Ibn/GC/IO1fd/3DJ+reDgvubocoYfsg78sQH3jdgVHA5072syOSzj
kJoGAjJwvvyuBftS10nA+R4gfRaiUPNkIfbVCULU+ck79IPEC/gdyg9vc51p
q+BwBKRvMQ+Ez6voYF/iWHtahhvirp8I/odF6xXOnlCC88H2VChD7DHgcdhi
/uNQCpeKA48jn9eMTD4HXUX5LznfVBxaFdhVz3wRcJCaF6d5eoKqg0jlpJKz
S0Tg/GjVCJlzNRJwfsjbyx9nMMo7nDrstDZTTgU1/JDCEwDm/It0
        "], {{
        8.995310000000002, 8.665629999999998}, {9.6625, 8.665629999999998}, {
        10.020299999999999`, 7.7671899999999985`}, {10.020299999999999`, 
        6.10625}, {10.020299999999999`, 4.445309999999999}, {9.67031, 
        3.5953099999999996`}, {8.987499999999997, 3.5953099999999996`}, {
        8.303130000000001, 3.5953099999999996`}, {7.953129999999999, 
        4.445309999999999}, {7.953129999999999, 6.098439999999999}, {
        7.953129999999999, 7.782809999999998}, {8.31094, 8.665629999999998}, {
        8.995310000000002, 8.665629999999998}}}]},
     AspectRatio->Automatic,
     BaselinePosition->Scaled[0.32439307852814453`],
     ImageSize->{24.906600249066003`, 32.67741967621419},
     PlotRange->{{0., 12.450000000000001`}, {0., 
      16.34}}], {-2.5, 1.2}]}]], "Output",
 CellChangeTimes->{
  3.85217008115154*^9, {3.852170151001636*^9, 3.8521702112728157`*^9}, {
   3.8521702625675087`*^9, 3.8521703009950743`*^9}, {3.852170343587919*^9, 
   3.852170351106596*^9}, {3.852170400494101*^9, 3.852170416148616*^9}, 
   3.852170770639511*^9, {3.852170818430217*^9, 3.8521708677200937`*^9}, 
   3.852171002559671*^9, {3.852171036178678*^9, 3.852171069696803*^9}, 
   3.852171111097378*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"27a1400e-7d73-4f80-8164-18b5cddbc1a8"]
}, Open  ]]
},
WindowSize->{891, 579},
WindowMargins->{{-3, Automatic}, {Automatic, 20}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1887, 42, 157, "Input",ExpressionUUID->"d9fa1174-7769-4c35-8773-8e79896c9cf8"],
Cell[CellGroupData[{
Cell[2470, 66, 15473, 380, 636, "Input",ExpressionUUID->"9c19e37b-a5a3-4a96-8146-b2d221f02fec"],
Cell[17946, 448, 12789, 230, 596, "Output",ExpressionUUID->"671521aa-4b0a-40af-9e26-38579c1a65c3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30772, 683, 2993, 86, 218, "Input",ExpressionUUID->"94ff8299-16b0-4208-99f8-1fb2169607dc"],
Cell[33768, 771, 22918, 395, 266, "Output",ExpressionUUID->"27a1400e-7d73-4f80-8164-18b5cddbc1a8"]
}, Open  ]]
}
]
*)


